A Study of China's Censorship and Its Evasion Through the Lens of Online Gaming

For the past 20 years, China has increasingly restricted the access of minors to online games using addiction prevention systems (APSes). At the same time, and through different means, i.e., the Great Firewall of China (GFW), it also restricts general population access to the international Internet. This paper studies how these restrictions impact young online gamers, and their evasion efforts. We present results from surveys (n = 2,415) and semi-structured interviews (n = 35) revealing viable commonly deployed APS evasion techniques and APS vulnerabilities. We conclude that the APS does not work as designed, even against very young online game players, and can act as a censorship evasion training ground for tomorrow's adults, by familiarization with and normalization of general evasion techniques, and desensitization to their dangers. Findings from these studies may further inform developers of censorship-resistant systems about the perceptions and evasion strategies of their prospective users, and help design tools that leverage services and platforms popular among the censored audience.

==> figures/aps/games/games.R <==
library(ggplot2)

df <- read.csv(file = 'games.csv')

p <-ggplot(df, aes(y=mentioned, x=reorder(name, -mentioned), fill=color)) +
  geom_bar(stat="identity") +
  geom_text(aes(label=mentioned), size=4, vjust=-0.2) +
  coord_cartesian(ylim = c(0,15)) +
  ylab("# Mentioned") +
  xlab("Game" ) +
  labs(fill = "Licensed by NPPA") +
  scale_fill_manual(values=c("#56B4E9", "#0072B2")) +
  theme(axis.text.x = element_text(angle = 45, hjust=1)) +
  theme(legend.position = c(0.8, 0.6)) +
  theme(legend.text=element_text(size=rel(1))) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
	panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 12), text = element_text(size = 12))

p

png(filename="games.png", width=600, height=250)
ggsave("games.png")

==> figures/aps/generations/gen_group.R <==
library(ggplot2)

df <- read.csv(file = 'gen_group.csv')

p <-ggplot(df, aes(x=feature, y=rate, fill=gen)) +
  geom_bar(position=position_dodge2(reverse = TRUE), stat="identity") +
#  scale_y_continuous(labels = scales::percent_format(accuracy = 1), expand = c(0,0)) +
  scale_y_continuous(labels = scales::percent) +
  coord_cartesian(ylim = c(0,0.8)) +
  theme(legend.position = c(0.8, 0.5)) +
  theme(legend.text=element_text(size=rel(1))) +
  guides(fill = guide_legend(reverse = TRUE)) +
  xlab(" ") +
  ylab(" " ) +
  labs(fill = "Age Groups") +
  scale_fill_manual(values=c("#56B4E9", "#0072B2")) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
	panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 12), text = element_text(size = 12))


p

png(filename="gen_group.png", width=600, height=200)
ggsave("gen_group.png")


==> figures/aps/genres/genres.R <==
library(ggplot2)

df <- read.csv(file = 'genres.csv')

p <-ggplot(df, aes(y=mentioned, x=reorder(name, -mentioned))) +
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=mentioned), size=5, vjust=-0.2) +
  coord_cartesian(ylim = c(0,35)) +
  ylab("# Mentioned") +
  xlab("Genres" ) +
  theme(axis.text.x = element_text(angle = 45, hjust=1)) +
  theme(legend.position = c(0.8, 0.8)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
	panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 14), text = element_text(size = 14))

p

png(filename="genres.png", width=600, height=250)
ggsave("genres.png")

==> figures/aps/platforms/platforms.R <==
library(ggplot2)

df <- read.csv(file = 'platforms.csv')

p <-ggplot(df, aes(y=mentioned, x=reorder(name, -mentioned), fill=color)) +
  geom_bar(stat="identity") +
  geom_text(aes(label=mentioned), size=4, vjust=-0.2) +
  coord_cartesian(ylim = c(0,20)) +
  ylab("# Mentioned") +
  xlab("Platform" ) +
  labs(fill = "APS Compliant") +
  scale_fill_manual(values=c("#009E73", "#56B4E9", "#FF0000")) +
  theme(axis.text.x = element_text(angle = 45, hjust=1)) +
  theme(legend.position = c(0.8, 0.7)) +
  theme(legend.text=element_text(size=rel(1))) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
	panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 12), text = element_text(size = 12))

p

png(filename="platforms.png", width=600, height=250)
ggsave("platforms.png")

==> figures/gfw/scores/violin.R <==
library(ggplot2)

df <- read.csv(file = 'ladder_requirement_v.csv')

p <- ggplot(df, aes(x=Feature, y=Score)) +
  geom_violin(trim=TRUE, position = position_dodge(1)) +
  geom_dotplot(binaxis='y', stackdir='center', position=position_dodge(1), dotsize=0.2) +
  coord_flip() +
  theme(legend.position="none") +
#  scale_y_discrete(limits=5:10) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 14), text = element_text(size = 14))
p

==> figures/gfw/sites/sites.R <==
library(ggplot2)

df <- read.csv(file = 'sites.csv')

p <-ggplot(df, aes(y=mentioned, x=reorder(name, -mentioned))) +
  geom_bar(stat="identity", fill="steelblue") +
  geom_text(aes(label=mentioned), size=5, vjust=-0.2) +
  coord_cartesian(ylim = c(0,15)) +
  ylab("# Mentioned") +
  xlab("Banned Sites" ) +
  theme(axis.text.x = element_text(angle = 45, hjust=1)) +
  theme(legend.position = c(0.8, 0.8)) +
  theme(panel.grid.major = element_blank(), panel.grid.minor = element_blank(),
	panel.background = element_blank(), axis.line = element_line(colour = "black"), axis.text = element_text(size = 12), text = element_text(size = 12))

p

png(filename="sites.png", width=600, height=250)
ggsave("sites.png")
